Enumeration of the New Pl\"ucker-like Equations

We give a more detailed description of the new system of Pl\"ucker-like equations from [4], discuss how it relates to the usual Pl\"ucker equations, and correct a mistake in that article.

==> anc/plucker.py <==
# -*- coding: utf-8 -*-

from IPython.display import display, Math
from contextlib import redirect_stdout
from itertools import combinations
from sympy import init_printing, IndexedBase, factor, latex, Eq
init_printing()

def Plucker_equations(new,n,p):
  """
  Generates the new or old Plucker equations.

  Parameters
  ----------
  new: Boolean
  False for the usual Plucker equations.
  True for the new Plucker-like equations.

  n: Integer
  Dimension of the space.

  p: Integer
  Dimension of the subspaces.

  Returns
  -------
  equations: Dictionary
    keys: pairs (J,K), where J and K are tuples representing multi-indices.
    values: the corresponding Plucker equations, as sympy equations.
  """

  m = 2 if new else 1   # Number of indices to move from K to J.
  lamb = IndexedBase('λ')
  equations = dict()
  indices = list(range(1,n+1))
  J_values = list(combinations(indices,p-m))
  K_values = list(combinations(indices,p+m))
  for J in J_values:
    for K in K_values:
      # Generates the equation corresponding to (J,K)
      expr = 0
      K_minus_J = set(K) - set(J)
      J_symdif_K = set(J).symmetric_difference(K)
      for I in combinations(K_minus_J,m):
        sign = (-1)**sum(l > i for l in J_symdif_K for i in I)
        multiindex1 = ''.join(map(str, sorted(set(J).union(I))))
        multiindex2 = ''.join(map(str, sorted(set(K) - set(I))))
        expr += sign * lamb[multiindex1] * lamb[multiindex2]

      # Simplifies the expression
      expr = factor(expr)
      expr_str = str(expr)
      if expr_str.startswith('-'):
        (expr, expr_str) = (-expr, expr_str[1:])
      if expr_str.startswith('2*(') and expr_str.endswith(')') and expr_str.count(')') == 1:
        expr = expr/2

      equations[(J,K)] = Eq(expr,0)
  return equations

def print_tables(new, detailed, n_value, p_value, output):
  """
  Prints the Plucker equations to the console or an open file, enumerating them according to the number of terms.

  Parameters
  ----------
  new: Boolean
  False for the usual Plucker equations.
  True for the new Plucker-like equations.

  detailed: Boolean
  False to show the equations without repetitions or trivial ones.
  True to show the equation for each pair of multi-indices.

  n_value: Integer
  Dimension of the space.

  p_value: Integer
  Dimension of the subspaces.

  output: String
  TeX file (must be open) to output the equations.
  If None they are displayed on the console.
  """

  detail = 'Detailed ' if detailed else ''
  like = '-like' if new else ''
  n_min, n_max = (n_value,n_value) if n_value else (4, 9)   # n<4 is trivial, n>9 has double digit indices.
  for n in range(n_min,n_max+1):
    p_min, p_max = (p_value,p_value) if p_value else (2, n-2)   # Other values are trivial.
    for p in range(p_min,p_max+1):
      # Prints header and caption for table of (n,p)
      caption = f'{detail}Plucker{like} equations for (n,p) = ({n},{p})'
      if output:
        if new:
          align = '{rcp{22cm}}' if detailed else '{rp{22cm}}'
        else:
          align = '{rcp{10cm}}' if detailed else '{rp{10cm}}'
        header = '\\# & (j,k) & Equation \\\\' if detailed else '\\# & Equation \\\\'
        caption_header = '\n\\begin{longtable}' + align + f'\n\\caption{{ {caption} }} \\\\ \n' + header
      else:
        header = '   #    (j,k)            Equation' if detailed else '   #   Equation'
        caption_header = f'\n{caption}:\n' + header
      print(caption_header)

      # Prints equations, and counts how many have each number of terms
      JKeqs = Plucker_equations(new,n,p)
      count = 0
      enum = dict()
      if detailed:
        for JKeq in JKeqs.items():
          count += 1
          J = ''.join(map(str, JKeq[0][0]))
          if not J: J = '$\\emptyset$' if output else '∅'
          K = ''.join(map(str, JKeq[0][1]))
          eq = '0 = 0' if JKeq[1] == True else latex(JKeq[1])

          # Determines the number of terms in the equation
          terms = int(eq.count('λ') / 2)
          if terms not in enum: enum[terms] = 0
          enum[terms] += 1

          if output:
            print(f'{count} & ({J},{K}) & ${eq}$ \\\\'.replace('λ','\\lambda'))
          else:
            display(Math(f'{count:4}'.replace(' ','\\ \\ ') + f'\\quad ({J},{K}) \\quad {eq}'))
      else:
        eqs = set(JKeqs.values())  # Converts to set to eliminate repetitions
        eqs.discard(True)  # Discards trivial equation 0=0
        eqs = [latex(eq) for eq in eqs]
        for eq in sorted(eqs):
          count += 1

          # determines the number of terms in the equation
          terms = int(eq.count('λ') / 2)
          if terms not in enum: enum[terms] = 0
          enum[terms] += 1

          if output:
            print(f'{count} & ${eq}$ \\\\'.replace('λ','\\lambda'))
          else:
            display(Math(f'{count:4}'.replace(' ','\\ \\ ') + f'\\quad {eq}'))
      if output: print('\\end{longtable}')

      # Enumerates the equations according to the number of terms.
      print('\nEnumeration:')
      for key, value in enum.items():
        if output: print('')
        print(f'{value} equation{'s' if value > 1 else ''} with {key} terms')
      if output: print('\n\\newpage')



def Plucker(*args, **kwargs):
  """
  Generates and prints the new or old Plucker equations, enumerating them according to the number of terms.

  Optional arguments
  ------------------
  'new' for the new Plucker-like equations, otherwise the usual Plucker equations.
  'detailed' to show the equation for each pair of multiindices, otherwise the set of equations without repetitions or trivial ones.

  Optional keyword arguments
  --------------------------
  n: Integer
  Dimension of the space (4 ≤ n ≤ 9 if unspecified).

  p: Integer
  Dimension of the subspaces (2 ≤ p ≤ n-2 if unspecified).

  output: String
  TeX file to output the equations. If unspecified they are displayed on the console.
  """

  new = args.__contains__('new')
  detailed = args.__contains__('detailed')
  n = kwargs.get('n', None)
  p = kwargs.get('p', None)
  output = kwargs.get('output', None)
  assert (n > 3 and n < 10) or n == None, 'n must be between 4 and 9.'
  assert (p > 1 and p < n-1) or p == None, 'p must be between 2 and n-2.'
  if output:
    print(f'Outputting to file "{output}".')
    if n == None or n > 7: print('It can take some time.')
    with open(output, 'w') as f:
      with redirect_stdout(f):
        print('\\documentclass{article}')
        if new: print('\\usepackage[a4paper,landscape,margin=1in]{geometry}')
        print('\\usepackage{longtable}')
        print('\\begin{document}')
        if n == None or p == None: print('\\listoftables\n\\newpage')
        print_tables(new, detailed, n, p, output)
        print('\\end{document}')
  else:
    print_tables(new, detailed, n, p, None)


# Usage examples
# --------------
# Arguments 'new' and 'detailed' must precede n, p or output

Plucker('new','detailed',n=6,p=3)
# Displays the new Plucker-like equations for (n,p) = (6,3)

# Plucker('new','detailed',n=6,p=3,output='file.tex')
# Creates a .tex file with the new Plucker-like equations for (n,p) = (6,3)

# Plucker('detailed',n=6,p=3)
# Displays the usual Plucker equations for (n,p) = (6,3)

# Plucker(n=6,p=3)
# Displays the usual Plucker equations for (n,p) = (6,3), without repetitions or trivial ones

# Plucker('new',n=6)
# Displays the new Plucker-like equations for n=6, without the multi-indices (j,k)

# Plucker('detailed',output='file.tex')
# Creates a .tex file with the usual Plucker equations for 4 ≤ n ≤ 9 (can take a long time)
